The OpenMP Cluster Programming Model

Despite the various research initiatives and proposed programming models, efficient solutions for parallel programming in HPC clusters still rely on a complex combination of different programming models (e.g., OpenMP and MPI), languages (e.g., C++ and CUDA), and specialized runtimes (e.g., Charm++ and Legion). On the other hand, task parallelism has shown to be an efficient and seamless programming model for clusters. This paper introduces OpenMP Cluster (OMPC), a task-parallel model that extends OpenMP for cluster programming. OMPC leverages OpenMP's offloading standard to distribute annotated regions of code across the nodes of a distributed system. To achieve that it hides MPI-based data distribution and load-balancing mechanisms behind OpenMP task dependencies. Given its compliance with OpenMP, OMPC allows applications to use the same programming model to exploit intra- and inter-node parallelism, thus simplifying the development process and maintenance. We evaluated OMPC using Task Bench, a synthetic benchmark focused on task parallelism, comparing its performance against other distributed runtimes. Experimental results show that OMPC can deliver up to 1.53x and 2.43x better performance than Charm++ on CCR and scalability experiments, respectively. Experiments also show that OMPC performance weakly scales for both Task Bench and a real-world seismic imaging application.

==> OMPC - ICPP22 (PrePrint)/gfx/taskcode.c <==
for (int i=1, j=1; i<N; i++) {

  #pragma omp task depend(in: v[i-1]) depend(out: (v[i])
  fun1(&v[i-1], &v[i]);

  for (int k=0; k<i;  k++, j++) {
    #pragma omp task depend(in: v[i]) depend(out: u[j])
    fun2(&v[i], &u[j]);
  }

  fun3(3*i);
}


==> gfx/taskcode.c <==
for (int i=1, j=1; i<N; i++) {

  #pragma omp task depend(in: v[i-1]) depend(out: (v[i])
  fun1(&v[i-1], &v[i]);

  for (int k=0; k<i;  k++, j++) {
    #pragma omp task depend(in: v[i]) depend(out: u[j])
    fun2(&v[i], &u[j]);
  }

  fun3(3*i);
}

